A remoteness formula for generalized Wythoff games

Smith's remoteness function records how long an impartial game lasts when the winner wins as quickly as possible and the loser delays defeat. For the generalized Wythoff game $\mathrm{WYT}(a,b)$, in which two positive integer parameters $a$ and $b$ determine which simultaneous removals from the two piles are allowed, we give a formula for the remoteness of every position, building on the known values at losing positions. The formula depends on two indices: a local index determined by the coordinates of the losing positions in a window of length $b$ ending at the smaller pile, and the integer part of the pile difference divided by $a$. When $b=1$, complementary Beatty sequences make the local index explicit, which gives an explicit formula for $\mathrm{WYT}(a,1)$, including classical Wythoff's game. We also show that if each attempted move in a finite impartial game independently fails with a fixed probability and passes the turn, the probability that the player to move wins under optimal play is an explicit exponential function of remoteness. For every success probability strictly between $0$ and $1$, the optimal attempts are exactly the moves that reduce remoteness by one.

==> anc/verify_remoteness.py <==
#!/usr/bin/env python3
"""Reproducible exact checks for A remoteness formula for generalized Wythoff games.

Python 3.10+, standard library only. Run from this directory:
    python3 verify_remoteness.py --output verification_results.json

The remoteness oracle enumerates legal moves and applies Smith's recursion;
it does not use the proposed formula or a P-position oracle.
"""

import argparse
import itertools
import json
from fractions import Fraction
from math import isqrt
from pathlib import Path


def legal_options(x, y, a, b):
    """All legal reductions, disjointly grouped to avoid duplicate moves."""
    for e in range(min(b, x + 1)):
        for f in range(y + 1):
            if e + f:
                u, v = x - e, y - f
                yield (u, v) if u <= v else (v, u)
    for e in range(b, x + 1):
        for f in range(min(b, y + 1)):
            u, v = x - e, y - f
            yield (u, v) if u <= v else (v, u)
        for f in range(max(b, e - a + 1), min(y, e + a - 1) + 1):
            u, v = x - e, y - f
            yield (u, v) if u <= v else (v, u)


def p_pairs(a, b, n):
    """Generate indices 0,...,n using the first uncovered integer."""
    covered = set()
    pairs = []
    t = 0
    for m in range(n + 1):
        while t in covered:
            t += 1
        pairs.append((t, t + a * m))
        for u in pairs[-1]:
            covered.update(range(u, u + b))
    return pairs


def direct_table(a, b, n):
    table = [[0] * (n + 1) for _ in range(n + 1)]
    # Lexicographic order of sorted positions is topological for subtraction.
    for x in range(n + 1):
        for y in range(x, n + 1):
            if not (x or y):
                continue
            least_even = None
            largest = -1
            for u, v in legal_options(x, y, a, b):
                r = table[u][v]
                largest = max(largest, r)
                if not r % 2:
                    least_even = r if least_even is None else min(least_even, r)
            table[x][y] = 1 + (least_even if least_even is not None else largest)
    return table


def check_grid(a, b, n):
    pairs = p_pairs(a, b, n + 1)
    index = [min(m for m, (u, v) in enumerate(pairs)
                 if x - b < u <= x or x - b < v <= x)
             for x in range(n + 1)]
    if b == 1:
        for m, (u, v) in enumerate(pairs):
            exact_lower = ((2-a)*m + isqrt((a*a+4)*m*m)) // 2
            assert u == exact_lower and v == u + a*m
    table = direct_table(a, b, n)
    p_count = 0
    for x in range(n + 1):
        for y in range(x, n + 1):
            q, r = divmod(y - x, a)
            isp = r == 0 and pairs[q] == (x, y)
            assert (table[x][y] % 2 == 0) == isp, ("P classification", a,b,x,y)
            expected = 2 * min(index[x], q) + int(not isp)
            assert table[x][y] == expected, ("formula", a,b,x,y,table[x][y],expected)
            p_count += isp
            if not (x or y):
                continue
            if isp:
                target = (x, y - 1)
            elif index[x] <= q:
                u, v = pairs[index[x]]
                target = (v, u) if x-b < v <= x else (u, v)
            else:
                target = pairs[q]
            e, f = x - target[0], y - target[1]
            assert e >= 0 and f >= 0 and e+f > 0
            assert abs(e-f) < a or min(e,f) < b
            u, v = sorted(target)
            assert table[u][v] == table[x][y] - 1, ("strategy", a,b,x,y,target)
    count = (n + 1) * (n + 2) // 2
    return {"a":a, "b":b, "maximum_pile":n, "positions":count,
            "P_positions":p_count, "N_positions":count-p_count,
            "formula_mismatches":0, "strategy_mismatches":0}


def check_option_generator():
    cases = 0
    for a,b,x,y in itertools.product(range(1,5), range(1,5), range(9), range(9)):
        brute = set()
        for u in range(x+1):
            for v in range(y+1):
                e,f = x-u,y-v
                if e+f and (abs(e-f)<a or min(e,f)<b):
                    brute.add(tuple(sorted((u,v))))
        assert set(legal_options(x,y,a,b)) == brute
        cases += 1
    return cases


def check_all_dags(vertices=6):
    """Every labeled DAG compatible with one fixed topological order.

    All rational values are calculated directly from the Bellman recurrence.
    Comparison also checks the *sets* of maximizing actions for p < 1.
    """
    edges = [(i,j) for i in range(vertices) for j in range(i)]
    probabilities = [Fraction(1,5),Fraction(1,2),Fraction(4,5),Fraction(1)]
    state_cases = 0
    for mask in range(1 << len(edges)):
        options = [[] for _ in range(vertices)]
        for bit,(i,j) in enumerate(edges):
            if mask & (1 << bit):
                options[i].append(j)
        remote=[]
        for opts in options:
            if not opts:
                remote.append(0)
            else:
                even=[remote[j] for j in opts if remote[j]%2==0]
                remote.append(1+(min(even) if even else max(remote[j] for j in opts)))
        for p in probabilities:
            lam=p/(2-p)
            values=[]
            for i,opts in enumerate(options):
                actual=(1-p*min(values[j] for j in opts))/(2-p) if opts else Fraction(0)
                expected=(1-(-lam)**remote[i])/2
                assert actual==expected, ("stochastic",mask,i,p)
                if opts and p<1:
                    best=min(values[j] for j in opts)
                    maximizing={j for j in opts if values[j]==best}
                    shortest={j for j in opts if remote[j]==remote[i]-1}
                    assert maximizing==shortest
                values.append(actual)
                state_cases+=1
    return {"vertices":vertices,"graphs":1 << len(edges),
            "probabilities":[str(p) for p in probabilities],
            "state_probability_cases":state_cases,"mismatches":0}


def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output",type=Path,default=Path("verification_results.json"))
    args=parser.parse_args()
    generator_cases=check_option_generator()
    configurations=[(a,b,70) for a in range(1,9) for b in range(1,9)]
    configurations += [(a,b,170) for a,b in
        [(1,1),(2,1),(1,2),(2,2),(1,3),(3,2),(2,3),
         (1,4),(4,4),(3,3),(5,2),(2,5),(4,1),(1,5)]]
    records=[]
    for a,b,n in configurations:
        records.append(check_grid(a,b,n))
        print(f"WYT({a},{b}), maximum pile {n}: passed",flush=True)
    stochastic=check_all_dags()
    result={"method":"Exact integer remoteness; exact rational Bellman values",
            "option_generator_cases":generator_cases,
            "wythoff_runs":records,
            "wythoff_position_checks":sum(r["positions"] for r in records),
            "wythoff_distinct_parameter_position_cases":
                sum((max(r['maximum_pile'] for r in records if (r['a'],r['b'])==(a,b))+1)*
                    (max(r['maximum_pile'] for r in records if (r['a'],r['b'])==(a,b))+2)//2
                    for a,b in {(r['a'],r['b']) for r in records}),
            "stochastic":stochastic}
    args.output.write_text(json.dumps(result,indent=2)+"\n")
    print(json.dumps({k:v for k,v in result.items() if k!="wythoff_runs"},indent=2))


if __name__=="__main__":
    main()

